TLS in the wild: an Internet-wide analysis of TLS-based protocols for electronic communication

The majority of electronic communication today happens either via email or chat. Thanks to the use of standardised protocols electronic mail (SMTP, IMAP, POP3) and instant chat (XMPP, IRC) servers can be deployed in a decentralised but interoperable fashion. These protocols can be secured by providing encryption with the use of TLS---directly or via the STARTTLS extension---and leverage X.509 PKIs or ad hoc methods to authenticate communication peers. However, many combination of these mechanisms lead to insecure deployments. We present the largest study to date that investigates the security of the email and chat infrastructures. We used active Internet-wide scans to determine the amount of secure service deployments, and passive monitoring to investigate if user agents actually use this opportunity to secure their communications. We addressed both the client-to-server interactions as well as server-to-server forwarding mechanisms that these protocols offer, and the use of encryption and authentication methods in the process. Our findings shed light on an insofar unexplored area of the Internet. The truly frightening result is that most of our communication is poorly secured in transit.

==> plots/hosts_per_pubkey.R <==
#!/usr/bin/Rscript
hpp.all <- read.table("../../../csv/pubkey_occurrences/pubkeys.summary", sep=',')
names(hpp.all) <- c("HpP", "numOccurrences")
hpp.all.sumOcc <- sum(hpp.all$numOccurrences)
hpp.all.cumsumOcc <- cumsum(hpp.all$numOccurrences)
hpp.all.invCumsumOcc <- hpp.all.sumOcc - hpp.all.cumsumOcc + 1
hpp.all.ccdfOcc <- hpp.all.invCumsumOcc / hpp.all.sumOcc
hpp.all.stepfun <- stepfun(x=hpp.all$HpP, y=append(hpp.all.ccdfOcc, +Inf), right=TRUE)

hpp.valid <- read.table("../../../csv/pubkey_occurrences/pubkeys.valid.summary", sep=',')
names(hpp.valid) <- c("HpP", "numOccurrences")
hpp.valid.sumOcc <- sum(hpp.valid$numOccurrences)
hpp.valid.cumsumOcc <- cumsum(hpp.valid$numOccurrences)
hpp.valid.invCumsumOcc <- hpp.valid.sumOcc - hpp.valid.cumsumOcc + 1
hpp.valid.ccdfOcc <- hpp.valid.invCumsumOcc / hpp.valid.sumOcc
hpp.valid.stepfun <- stepfun(x=hpp.valid$HpP, y=append(hpp.valid.ccdfOcc, +Inf), right=TRUE)



#hostsPerCertificateCCDFabsolute <- function() {
#  plot(x=hpp.all$HpP, y=hpp.all.invCumsumOcc, log="xy",
#       xlab="Number of IPs per certificate =: X",
#       ylab="Cases of certificate on >X IPs",
#       main="",
#       pch=2)
#
#  points(x=hpc.p5269$HpP, y=hpc.p5269.invCumsumOcc, col="blue", pch=15)
#
#  legend("topright",
#         legend=c("SMTP 25", "XMPP S2S 5269"),
#         col=c("black", "blue"),
#         bg="lightyellow",
#         pch=c(2,15)
#         )
#  
#}

hostsPerPubkeyCCDF <- function(
                                    ylim=c(
                                      min(
                                          hpp.all.ccdfOcc[hpp.all.ccdfOcc >0 ],
                                          hpp.valid.ccdfOcc[hpp.valid.ccdfOcc > 0]
                                      ),
                                      max(hpp.all.ccdfOcc[hpp.all.ccdfOcc >0 ],
                                          hpp.valid.ccdfOcc[hpp.valid.ccdfOcc > 0]
                                          )
#                                    1.0,
                                      ),
                                    xlim=c(min(hpp.all$HpP), max(hpp.all$HpP))
) {

  # version with points:
#  plot(x=hpp.all$HpP, y=hpp.all.ccdfOcc, log="xy",
#       xlab="Number of hosts per certificate =: X",
#       ylab="Pr[ #hosts > X ]",
#       main="",
#       ylim=ylim,
#       yaxt="n",
#       pch=2)
# points(x=hpc.p5269$HpP, y=hpc.p5269.ccdfOcc, col="blue", pch=15)

  opar <- par()
  par(las=1)
                                      
  # version with stepfun:
  plot(hpp.all.stepfun,
       ylim=ylim, xlim=xlim,
       log="xy",
       pch=2,
       yaxt='n',
       xlab="Number of IPs per public key =: X",
       ylab="Pr[ #IPs > X ]",
       col="blue",
       col.vert="blue",
       main="")

  plot(hpp.valid.stepfun,
       add=TRUE,
       pch=14,
       col="green",
       col.vert="green")

  axis(side=2,
       at=c(1, 1e-1, 1e-2, 1e-3, 1e-4, 1e-5, 1e-6),
       labels=c("1.0", "0.1", "0.01", "0.001", "1e-4", "1e-5", "1e-6") )
  # axis(side=1,
  #      at=c(2,3,4,5, 6, 7),
  #      labels=c("2", "3", "4", "5", "6", "7"))
  
  legend("topright",
         legend=c("All public keys", "Valid certificates only"),
         col=c("blue", "green"),
         bty='n',
         pch=c(2,14),
         lty=c(1,1)
         )

  par(opar)
}

pdf(file="pubkey_occurrences.pdf", height=4, width=7)
hostsPerPubkeyCCDF()

